Using Graphs of Classifiers to Impose Declarative Constraints on Semi-supervised Learning

We propose a general approach to modeling semi-supervised learning (SSL) algorithms. Specifically, we present a declarative language for modeling both traditional supervised classification tasks and many SSL heuristics, including both well-known heuristics such as co-training and novel domain-specific heuristics. In addition to representing individual SSL heuristics, we show that multiple heuristics can be automatically combined using Bayesian optimization methods. We experiment with two classes of tasks, link-based text classification and relation extraction. We show modest improvements on well-studied link-based classification benchmarks, and state-of-the-art results on relation-extraction tasks for two realistic domains.

==> figs/createfigure_PRF_11_column.m <==
function createfigure_PRF_11_column(Parent1, YMatrix1)
%CREATEAXES(PARENT1,YMATRIX1)
%  PARENT1:  axes parent
%  YMATRIX1:  matrix of y data

%  Auto-generated by MATLAB on 09-Mar-2016 23:01:38

% Create axes
axes1 = axes('Parent',Parent1,...
    'XTickLabel',{'200','400','800','1200','2000','3000','5000','8000','15000','All'},...
    'XTick',[1 2 3 4 5 6 7 8 9 10 11],...
    'Position',[0.06709 0.169 0.901 0.7735],...
    'FontSize',11);
% Uncomment the following line to preserve the X-limits of the axes
% xlim(axes1,[1 11]);
box(axes1,'on');
grid(axes1,'on');
hold(axes1,'all');

% Create multiple lines using matrix input to plot
plot1 = plot(YMatrix1,'Parent',axes1,'LineWidth',1);
set(plot1(1),'Marker','v','LineStyle',':','DisplayName','P');
set(plot1(2),'Marker','^','LineStyle','--','DisplayName','R');
set(plot1(3),'Marker','<','LineStyle','-.','DisplayName','F1');



==> figs/createfigure_PRF_3_column.m <==
function createfigure_PRF_3_column(Parent1, YMatrix1)
%CREATEFIGURE(YMATRIX1)
%  YMATRIX1:  matrix of y data

%  Auto-generated by MATLAB on 03-Jan-2016 15:43:26


% Create axes
axes1 = axes('Parent',Parent1,...
    'XTickLabel',{'10','20','40','80','120','200','300','500','800'},...
    'XTick',[1 2 3 4 5 6 7 8 9],...
    'Position',[0.06709 0.169 0.901 0.7735],...
    'FontSize',12);
% Uncomment the following line to preserve the X-limits of the axes
% xlim(axes1,[1 11]);
box(axes1,'on');
grid(axes1,'on');
hold(axes1,'all');

% Create multiple lines using matrix input to plot
plot1 = plot(YMatrix1,'Parent',axes1,'LineWidth',1);
set(plot1(1),'Marker','v','LineStyle',':','DisplayName','P');
set(plot1(2),'Marker','^','LineStyle','--','DisplayName','R');
set(plot1(3),'Marker','<','LineStyle','-.','DisplayName','F1');




